Quantified Multimodal Logics in Simple Type Theory

We present a straightforward embedding of quantified multimodal logic in simple type theory and prove its soundness and completeness. Modal operators are replaced by quantification over a type of possible worlds. We present simple experiments, using existing higher-order theorem provers, to demonstrate that the embedding allows automated proofs of statements in these logics, as well as meta properties of them.

==> macros.mac <==

\def\lambdot{\rule{0.6mm}{0.6mm}\hspace{0.4ex}} 
\def\all#1{\forall #1\lambdot}
\def\exi#1{\exists #1\lambdot}
\def\lam#1{\lambda #1\lambdot}


%\def\modal#1{\mbox{\boldmath{$#1$}}}
\def\modal#1{\boldsymbol{#1}}
\def\mfalse{\modal\bot}
\def\mtrue{\modal\top}
\def\mnot{\modal\neg\,}
\def\mor{\,\modal\vee\,}
\def\mand{\,\modal\wedge\,}
\def\mimpl{\,\modal\supset\,}
\def\miff{\,\modal\Leftrightarrow\,}
\def\mball#1{\modal\Box_{#1}\,}
\def\mdexi#1{\modal\Diamond_{#1}\,}
\def\mall#1{\modal{\forall}{#1}\lambdot\,}
\def\mexi#1{\modal{\exists}{#1}\lambdot\,}
\def\mpi{\modal{\Pi}\,}
\def\mvalid{\modal{\texttt{valid}}} 

\def\mat#1{\modal{@}_{#1}\lambdot}
\def\mdown#1{\modal\downarrow_{#1}\lambdot}

\def\iplemph#1{\dot{#1}}
\def\iplnot{\iplemph\neg\,}
\def\iplor{\,\iplemph\vee\,}
\def\ipland{\,\iplemph\wedge\,}
\def\iplimpl{\,\iplemph\supset\,}


\def\mK{K}
\def\mM{M}
\def\mM{S4}



%% \def\iclfalse{\stackrel{ICL}\bot}
%% \def\icltrue{\stackrel{ICL}\top}
%% \def\iclor{\,\stackrel{ICL}\vee\,}
%% \def\icland{\,\stackrel{ICL}\wedge\,}
%% \def\iclimpl{\,\stackrel{ICL}\Rightarrow\,}
%% \def\iclsays{\,\stackrel{ICL}{\texttt{says}}\,}


\def\iclfalse{\bot}
\def\icltrue{\top}
\def\iclor{\,\vee\,}
\def\icland{\,\wedge\,}
\def\iclimpl{\,\supset\,}
\def\iclsays{\,\,{\texttt{says}}\,\,}
\def\iclimplprinc{\,\Longrightarrow\,}
\def\iclvalid{{\texttt{icl\_valid}}} 

%\newenvironment{ednote}{\begin{svgraybox}\textbf{EdNote:}\par}
%  {\end{svgraybox}}



\def\noti{{\sf NotI-m}}
\def\subst{{\sf =Subst-m}}
\newcommand{\derive}[2]{#1 \vdash #2}

\newcommand{\bliksem}{\textsc{Bliksem}\xspace}
\newcommand\cosie{${\cal C}$o${\cal SIE}$}
\newcommand{\CORE}{\textsc{CoRe}\xspace}
\newcommand{\eqp}{\textsc{EQP}\xspace}
\newcommand{\GAP}{\textsc{Gap}\xspace}
\def\LEO2{{\sc Leo-II}}
\newcommand{\LOUI}{\textsc{L$\Upomega$ui}\xspace}
\newcommand{\MAPLE}{\textsc{Maple}\xspace}
\newcommand{\MATHWEB}{\textsc{MathWeb-SB}\xspace}
\newcommand{\MATHSERV}{\textsc{MathServ}\xspace}
\newcommand{\LERNOMATIC}{\textsc{Learn$\Upomega$matic}\xspace}
\newcommand{\MAYA}{\textsc{Maya}\xspace}
\newcommand{\MULTI}{\textsc{Multi}\xspace}
\newcommand{\OMDOC}{\textsc{OMDoc}\xspace}
\newcommand{\OMEGA}{\textsc{$\Upomega$mega}\xspace}
\newcommand{\OANTS}{\textsc{$\Upomega$-Ants}\xspace}
\newcommand{\otter}{\textsc{Otter}\xspace}
\newcommand{\pds}{PDS\xspace}
\newcommand{\PLATO}{\textsc{Plat$\Upomega$}\xspace}
\newcommand{\PREX}{\textsl{P.rex}\xspace}
\newcommand{\protein}{\textsc{Protein}\xspace}
\newcommand{\PROVERB}{\textsc{Proverb}\xspace}
\newcommand{\QUODLIBET}{\textsc{QuodLibet}\xspace}
\newcommand{\SAPPER}{\textsc{Sapper}\xspace}
\newcommand{\satchmo}{\textsc{Satchmo}\xspace}
\newcommand{\sem}{\textsc{Sem}\xspace}
\newcommand{\SPASS}{\textsc{Spass}\xspace}
\newcommand{\TASKLAYER}{\textsc{TaskLayer}\xspace}
\newcommand{\TEXMACS}{\TeXmacs}
\newcommand{\TPS}{\textsc{TPS}\xspace}
\newcommand{\TRAMP}{\textsc{Tramp}\xspace}
\newcommand{\VERIMATHDOC}{\textsc{VeriMathDoc}\xspace}
\newcommand{\WALDMEISTER}{\textsc{Waldmeister}\xspace}

\newcommand{\database}[1]{
\rput(0,1.5){\rnode{h1}{\psellipse(1,0)(1,0.3)}}  %% first pair places the centre, second determines shape
\rput(0,0){\psline{-}(0,1.5)}
\rput(2,0){\psline{-}(0,1.5)}
\rput(0,0){\rnode{h2}{\psline[linearc=0.7]{-}(0,0)(0.2,-0.12)(0.6,-0.23)(1,-0.26)(1.4,-0.23)(1.8,-0.12)(2,0)}}
}

\newcommand{\module}[1]{
\rput(0,0){\psframebox{
    \begin{minipage}{1.5cm}
      #1
    \end{minipage}
  }
}
\rput(-1cm,0.3cm){\psframebox[fillstyle=solid]{
  \vspace*{0.9cm}
  }
}
 \rput(-1cm,-0.1cm){\psframebox[fillstyle=solid]{
   \vspace*{0.9cm}
   }
}
}

\newcommand{\moduleII}[1]{
{\hbox{
\begin{tabular}{llp{1.45cm}}
\psframebox{    
\begin{minipage}{1.5cm}
      #1
    \end{minipage}
}
&
\hspace*{-2.8cm}\begin{minipage}{0.11cm}
\vspace*{-0.1cm}
\psframebox[fillstyle=solid]{
  \hspace*{0.07cm}
  } 
\psframebox[fillstyle=solid]{
  \hspace*{0.07cm}
  }
\end{minipage}
&\\
\end{tabular}

  }
}

}



\def\Metaeq{=}
\def\bnormform#1{\left.#1\hspace*{-.4ex}\right\downarrow_\beta}
\def\benormform#1{\left.#1\hspace*{-.4ex}\right\downarrow_{\beta\eta}}
\def\Bnormform#1{\left.{#1}\hspace*{-.4ex}\right\downarrow_\beta}
\def\Benormform#1{\left.{#1}\hspace*{-.4ex}\right\downarrow_{\beta\eta}}
\def\ambnormform#1{{#1}\hspace*{-1.1ex}\downarrow_{\kern-.2em\scriptscriptstyle *}} % ``ambiguous'' normal form
\def\eqb{\Metaeq_{\beta}}
\def\eqe{\Metaeq_{\eta}}
\def\eqbe{\Metaeq_{\beta\eta}}
\def\convarrow{\rightarrow}

%\def\POMM{\Lambda^{mm}_0}
\def\POMM{\mathcal{MM^{STT}}}
\def\FOMM{\Lambda^{mm}_1}
\def\HOMM{\Lambda^{MM}}
\def\IPLSTT{\mathcal{IPL^{STT}}}

\def\QHL{\mathcal{QHL}}
\def\QML{\mathcal{QML}}
\def\NOM{\mathcal{NOM}}
\def\SVAR{\mathcal{SVAR}}
\def\CON{\mathcal{CON}}
\def\FVAR{\mathcal{FVAR}}
%\def\IC{\mathcal{IC}}
\def\FSYM{\mathcal{FSYM}}
\def\RSYM{\mathcal{RSYM}}
\def\QHLSTT{\mathcal{QHL}^{STT}}
\def\QMLSTT{\mathcal{QML}^{STT}}
\def\IV{\mathcal{IV}}
\def\PV{\mathcal{PV}}
\def\SYM{\mathcal{SYM}}
\def\IVSTT{\mathcal{IV}^{STT}}
\def\PVSTT{\mathcal{PV}^{STT}}
\def\SYMSTT{\mathcal{SYM}^{STT}}
\def\SSTT{\mathcal{S}^{STT}}
\def\AR{\mathcal{AR}}
\def\STT{\mathcal{STT}\xspace}

\def\QKPIm{\mathbf{QK}\pi^-\xspace}
\def\QKPI{\mathbf{QK}\pi\xspace}
\def\QKPIp{\mathbf{QK}\pi^+\xspace}

\def\stt{\mathcal{STT}\xspace}
\def\tt{\mathcal{STT}}
\def\lm{\mathcal{MM}\xspace}
\def\ipl{\mathcal{IPL}\xspace}

\def\typearrow{\shortrightarrow}

\def\worldtype{\mu}
\def\indtype{\iota}

%%% Local Variables: 
%%% mode: latex
%%% TeX-master: t
%%% TeX-master: t
%%% End: 

